Agentic AI Systems and Financial Stability, From Model Risk to Systemic Risk

Financial stability rests on the premise that distress is largely idiosyncratic and therefore diversifiable: when one institution errs, the rest of the system absorbs the shock. That premise fails when many decision-makers depend on the same infrastructure. Agentic AI systems, which take consequential actions rather than only emitting predictions, are becoming such a substrate, and the binding concern shifts from the model risk of a single deployment to the systemic risk of the population. We develop this account in six mathematical settings. Chapter 1 recasts the PD/LGD/EAD decomposition of expected loss as an expected-harm identity and introduces a set-valued containment-risk measure; under a lever-assignment axiom that review cannot intercept an irreversible action, no non-preventive control satisfies a coherent tail constraint. Chapter 2 lifts this to a fleet sharing a foundation model: the shared model is a non-diversifiable common exposure whose expected-shortfall floor holds however large the fleet grows, and a percolation threshold governs contagion. Chapter 3 recasts these dynamics as a marked, Hawkes-excited jump diffusion, identifying the robust stress problem with a time-consistent entropic risk measure. Chapter 4 treats runtime guardrails as partially observed stochastic control, giving an observability trichotomy, a detection floor, and, under commit exogeneity, a runtime-impossibility corollary. Chapter 5 makes the adversary a player, yielding an underinvestment wedge proportional to systemic reach. Chapter 6 makes capability a state variable in an arms race. One claim runs through all six: the systematic component of agentic risk cannot be diversified, detected away, or reversed, and only ex-ante structural prevention moves it.

==> make_fig_overview.py <==
#!/usr/bin/env python3
"""
Generates fig_overview.png / fig_overview.pdf: a single conceptual diagram of
the whole monograph, for the Preface.

Two tiers:
  (top)    idiosyncratic risk (independent models) vs. systemic risk (one
           shared foundation model) -- the structural contrast the whole
           monograph turns on.
  (bottom) the six-chapter arc, left to right, with a closing banner stating
           the one claim that survives all six chapters.

Styled to match the palette and rcParams used elsewhere in the project
(see make_fig_t5_interaction.py): same five accent colors, same font sizes,
white facecolor, similar savefig settings.
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle
from matplotlib.lines import Line2D

C_RED = "#c44e52"
C_BLUE = "#4c72b0"
C_GREEN = "#55a868"
C_PURPLE = "#8172b2"
C_GREY = "#4d4d4d"
C_LGREY = "#b0b0b0"

plt.rcParams.update({
    "font.size": 9.5, "axes.titlesize": 11.5, "axes.labelsize": 9.5,
    "legend.fontsize": 8.2, "figure.facecolor": "white",
    "savefig.facecolor": "white",
})

fig = plt.figure(figsize=(12.5, 11.6))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_xlim(0, 125)
ax.set_ylim(0, 116)
ax.axis("off")


def box(x, y, w, h, text, fc="white", ec=C_GREY, lw=1.3, fs=9.0,
        text_color="black", weight="normal", boxstyle="round,pad=0.012,rounding_size=0.35"):
    p = FancyBboxPatch((x, y), w, h, boxstyle=boxstyle, linewidth=lw,
                        edgecolor=ec, facecolor=fc, mutation_aspect=1)
    ax.add_patch(p)
    ax.text(x + w / 2, y + h / 2, text, ha="center", va="center",
             fontsize=fs, color=text_color, weight=weight, wrap=True)
    return p


def arrow(x0, y0, x1, y1, color=C_GREY, lw=1.4, style="-|>", mutation_scale=12,
          connectionstyle="arc3,rad=0.0", ls="-"):
    a = FancyArrowPatch((x0, y0), (x1, y1), arrowstyle=style, color=color,
                         lw=lw, mutation_scale=mutation_scale,
                         connectionstyle=connectionstyle, linestyle=ls)
    ax.add_patch(a)


# ============================================================
# Title
# ============================================================
ax.text(62.5, 112.5, "From model risk to systemic risk: the shape of the argument",
        ha="center", va="center", fontsize=13.5, weight="bold", color=C_GREY)

# ============================================================
# TOP TIER -- idiosyncratic vs. systemic, two panels
# ============================================================
panel_y, panel_h = 62, 42
panel_w = 56
left_x, right_x = 6, 63

# panel frames
box(left_x, panel_y, panel_w, panel_h, "", fc="#f4f8f4", ec=C_GREEN, lw=1.6,
    boxstyle="round,pad=0.02,rounding_size=0.6")
box(right_x, panel_y, panel_w, panel_h, "", fc="#faf1f1", ec=C_RED, lw=1.6,
    boxstyle="round,pad=0.02,rounding_size=0.6")

ax.text(left_x + panel_w / 2, panel_y + panel_h - 4.2, "Idiosyncratic risk",
        ha="center", va="center", fontsize=12, weight="bold", color=C_GREEN)
ax.text(right_x + panel_w / 2, panel_y + panel_h - 4.2, "Systemic risk",
        ha="center", va="center", fontsize=12, weight="bold", color=C_RED)


def agent_row(cx0, cy, n=5, spacing=10.2, fault_idx=None, fault_color=C_RED,
              dash_h=17.0, dash_bottom_offset=12.0):
    """Draw n agents each with its own small model box beneath it."""
    centers = []
    for i in range(n):
        cx = cx0 + i * spacing
        is_fault = (fault_idx is not None and i == fault_idx)
        ac = fault_color if is_fault else C_BLUE
        agent = Circle((cx, cy), 2.6, facecolor=ac, edgecolor="white", lw=1.0, zorder=4)
        ax.add_patch(agent)
        ax.text(cx, cy, "A", ha="center", va="center", fontsize=7.2,
                color="white", weight="bold", zorder=5)
        mc = fault_color if is_fault else "#d8d8d8"
        mtc = "white" if is_fault else C_GREY
        m = FancyBboxPatch((cx - 3.4, cy - 11.5), 6.8, 5.4,
                            boxstyle="round,pad=0.01,rounding_size=0.25",
                            facecolor=mc, edgecolor=C_GREY, lw=0.9, zorder=3)
        ax.add_patch(m)
        ax.text(cx, cy - 8.8, "model", ha="center", va="center",
                fontsize=6.0, color=mtc, zorder=4)
        arrow(cx, cy - 6.1, cx, cy - 2.7, color=(fault_color if is_fault else C_LGREY),
              lw=1.1, mutation_scale=7)
        if is_fault:
            dash = FancyBboxPatch((cx - 5.4, cy - dash_bottom_offset), 10.8, dash_h,
                                   boxstyle="round,pad=0.01,rounding_size=0.4",
                                   facecolor="none", edgecolor=C_RED, lw=1.1,
                                   linestyle=(0, (3, 2)), zorder=2)
            ax.add_patch(dash)
        centers.append(cx)
    return centers


# Panel A: idiosyncratic -- five agents, five independent models, one at fault,
# fault stays boxed in (does not spread).
cy_a = panel_y + panel_h - 15.5
cx0_a = left_x + 6.5
agent_row(cx0_a, cy_a, n=5, spacing=10.6, fault_idx=2, dash_h=15.0,
          dash_bottom_offset=12.0)
ax.text(left_x + panel_w / 2, panel_y + 4.6,
        "Each agent runs its own model.\nA fault stays local -- diversifiable by scale.",
        ha="center", va="center", fontsize=8.3, color="#2f5c38", linespacing=1.5)

# Panel B: systemic -- five agents at the same height as Panel A's, one shared
# foundation model beneath all of them; a fault in the shared model reaches
# every agent at once.
cy_b = cy_a
cx0_b = right_x + 6.5
agent_centers_b = []
for i in range(5):
    cx = cx0_b + i * 10.6
    a = Circle((cx, cy_b), 2.6, facecolor=C_RED, edgecolor="white", lw=1.0, zorder=4)
    ax.add_patch(a)
    ax.text(cx, cy_b, "A", ha="center", va="center", fontsize=7.2,
            color="white", weight="bold", zorder=5)
    agent_centers_b.append(cx)

shared_cx = right_x + panel_w / 2
shared_cy = panel_y + 14.5
shared = FancyBboxPatch((shared_cx - 16, shared_cy - 3.1), 32, 6.2,
                         boxstyle="round,pad=0.015,rounding_size=0.35",
                         facecolor=C_RED, edgecolor="#7a1f24", lw=1.3, zorder=3)
ax.add_patch(shared)
ax.text(shared_cx, shared_cy, "shared foundation model", ha="center", va="center",
        fontsize=7.6, color="white", weight="bold", zorder=4)

for cx in agent_centers_b:
    arrow(cx, shared_cy + 3.4, cx, cy_b - 2.9, color=C_RED, lw=1.15, mutation_scale=7)

ax.text(right_x + panel_w / 2, panel_y + 4.6,
        "One model, many agents -- a fault reaches all of them at once,\n"
        "a non-diversifiable common exposure.",
        ha="center", va="center", fontsize=8.3, color="#7a1f24", linespacing=1.5)

# connector between the two panels
conn_y = cy_a
arrow(left_x + panel_w + 0.4, conn_y, right_x - 0.4, conn_y,
      color=C_GREY, lw=1.6, mutation_scale=16)
ax.text((left_x + panel_w + right_x) / 2, conn_y + 4.6,
        "many agents,\none model", ha="center", va="center",
        fontsize=7.6, color=C_GREY, style="italic")

# ============================================================
# BOTTOM TIER -- six-chapter arc
# ============================================================
arc_y, arc_h = 30, 20
n_ch = 6
margin = 4
gap = 1.6
ch_w = (125 - 2 * margin - (n_ch - 1) * gap) / n_ch

chapters = [
    ("Ch. 1", "Single agent", "model risk has a\nfloor prevention\nalone cannot beat"),
    ("Ch. 2", "Fleet", "shared model =\nnon-diversifiable\ncommon exposure"),
    ("Ch. 3", "Continuous time", "the floor survives\njumps and\nself-excitation"),
    ("Ch. 4", "Runtime control", "guardrails cannot\ndetect away the\nsystemic floor"),
    ("Ch. 5", "Adversary", "an attacker targets\nthe monoculture\non purpose"),
    ("Ch. 6", "Arms race", "only structural\nprevention wins\nthe long run"),
]
ch_colors = [C_BLUE, C_RED, C_PURPLE, C_GREY, "#b06a2c", C_GREEN]

centers_x = []
for i, ((num, name, note), col) in enumerate(zip(chapters, ch_colors)):
    x = margin + i * (ch_w + gap)
    centers_x.append(x + ch_w / 2)
    box(x, arc_y, ch_w, arc_h, "", fc="white", ec=col, lw=1.6,
        boxstyle="round,pad=0.012,rounding_size=0.4")
    ax.text(x + ch_w / 2, arc_y + arc_h - 3.6, f"{num}", ha="center", va="center",
            fontsize=10, weight="bold", color=col)
    ax.text(x + ch_w / 2, arc_y + arc_h - 7.4, name, ha="center", va="center",
            fontsize=8.4, weight="bold", color="black")
    ax.text(x + ch_w / 2, arc_y + 5.6, note, ha="center", va="center",
            fontsize=7.0, color="#333333", linespacing=1.35)

for i in range(n_ch - 1):
    x0 = centers_x[i] + ch_w / 2
    x1 = centers_x[i + 1] - ch_w / 2
    arrow(x0 + 0.2, arc_y + arc_h / 2, x1 - 0.2, arc_y + arc_h / 2,
          color=C_GREY, lw=1.3, mutation_scale=10)

ax.text(62.5, arc_y + arc_h + 4.6,
        "Six chapters, one idea carried through six mathematical languages",
        ha="center", va="center", fontsize=9.6, style="italic", color=C_GREY)

# connector from top tier down to the arc
arrow(62.5, panel_y - 0.4, 62.5, arc_y + arc_h + 8.6, color=C_LGREY, lw=1.1,
      mutation_scale=10, ls=(0, (3, 2)))

# ============================================================
# Banner -- the one claim that survives all six chapters
# ============================================================
banner_y, banner_h = 2, 22
banner = FancyBboxPatch((margin, banner_y), 125 - 2 * margin, banner_h,
                         boxstyle="round,pad=0.02,rounding_size=0.5",
                         facecolor="#2f3a4a", edgecolor="#2f3a4a", lw=0)
ax.add_patch(banner)
ax.text(62.5, banner_y + banner_h - 5.6, "THE CLAIM THAT SURVIVES ALL SIX CHAPTERS",
        ha="center", va="center", fontsize=9.6, weight="bold", color="#f2c14e")
ax.text(62.5, banner_y + banner_h / 2 - 3.4,
        "Redundancy, detection, and reversibility fix ordinary, local failures.\n"
        "None of them touches a risk that is shared by every agent and cannot be undone.\n"
        "Only removing the dangerous affordance, or severing the shared model, moves that floor.",
        ha="center", va="center", fontsize=9.0, color="white", linespacing=1.55)

arrow(62.5, arc_y - 0.4, 62.5, banner_y + banner_h + 0.4, color=C_LGREY, lw=1.1,
      mutation_scale=10, ls=(0, (3, 2)))

fig.savefig("fig_overview.png", dpi=200, bbox_inches="tight")
fig.savefig("fig_overview.pdf", bbox_inches="tight")
print("wrote fig_overview.png and fig_overview.pdf")


==> make_fig_t5_interaction.py <==
#!/usr/bin/env python3
"""
Monte-Carlo verification for Section 2.5 (agents that respond to each other)
of Chapter 2, and generation of fig_t5_interaction.png.

Three panels, one per closed form:

  (a) Social multiplier.  ES_tau of the fleet average vs fleet size K for three
      responsiveness levels, against the closed form
          (1/(1-lam)) * ( M*psys/(1-tau) + mu_xi ).

  (b) Interaction as its own common factor.  a_k == 0 -- NO shared substrate at
      all -- with state-dependent responsiveness lam(s) in {lam0, lam1}.
      ES_tau of the fleet average vs the number m of independent interaction
      domains, against
          m = 1:      v0 + (v1-v0)*psys/(1-tau)
          m -> infty: E[V] = v0 + (v1-v0)*psys.

  (c) Pretext contagion.  Giant-outbreak fraction on the union of a technical
      layer (fixed, subcritical cq = 0.8) and a semantic layer of strength
      c'p, against the analytic S(beta_eff) with beta_eff = cq + c'p.

Panels (a) and (b) evaluate the fleet average through the closed-form fixed
point of the linear-in-means system.  verify_fixed_point() checks that this is
legitimate by solving the K-agent system numerically and comparing.

Everything is unitless, matching the rest of Section 2.6.  The script prints
its own simulation-vs-closed-form checks.
"""

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.optimize import brentq
from scipy.special import gammaln
from scipy.sparse import coo_matrix
from scipy.sparse.csgraph import connected_components

RNG = np.random.default_rng(20260821)

TAU = 0.95
PSYS = 0.03
MU_XI = 0.15
M_MAG = 1.0
LAM0, LAM1 = 0.10, 0.60

C_RED = "#c44e52"
C_BLUE = "#4c72b0"
C_GREEN = "#55a868"
C_PURPLE = "#8172b2"
C_GREY = "#4d4d4d"


def es(x, tau=TAU):
    """Empirical expected shortfall: mean of the worst (1-tau) tail."""
    x = np.sort(np.asarray(x))
    return x[int(np.floor(tau * x.size)):].mean()


# --------------------------------------------------------------------------
# Sanity check: the closed-form fixed point really is the fixed point.
# --------------------------------------------------------------------------
def verify_fixed_point(K=200, reps=60, lam=0.6, tol=1e-12):
    """Solve L = u + lam*B*L by iteration and compare mean(L) with
    (a_bar*J + xi_bar)/(1-lam).  B is the leave-one-out averaging matrix."""
    worst = 0.0
    for _ in range(reps):
        a = RNG.gamma(shape=4.0, scale=0.25, size=K)      # heterogeneous loadings
        a *= 1.0 / a.mean()                               # normalise a_bar = 1
        J = M_MAG * float(RNG.random() < PSYS)
        xi = RNG.exponential(MU_XI, size=K)
        u = a * J + xi
        L = u.copy()
        for _ in range(10_000):
            peer = (L.sum() - L) / (K - 1)
            new = u + lam * peer
            if np.max(np.abs(new - L)) < tol:
                L = new
                break
            L = new
        closed = (a.mean() * J + xi.mean()) / (1 - lam)
        worst = max(worst, abs(L.mean() - closed) / max(closed, 1e-12))
    return worst


# --------------------------------------------------------------------------
# Panel (a): social multiplier
# --------------------------------------------------------------------------
def panel_a(reps=1_500_000):
    lams = [0.0, 0.3, 0.6]
    Ks = np.array([2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048])
    out = {}
    for lam in lams:
        vals = []
        for K in Ks:
            B = RNG.random(reps) < PSYS
            # fleet mean of iid exponential(mu_xi), sampled exactly as a Gamma
            xibar = RNG.gamma(shape=K, scale=MU_XI, size=reps) / K
            vals.append(es((M_MAG * B + xibar) / (1.0 - lam)))
        out[lam] = np.array(vals)
    cf = {lam: (M_MAG * PSYS / (1 - TAU) + MU_XI) / (1 - lam) for lam in lams}
    return Ks, out, cf


# --------------------------------------------------------------------------
# Panel (b): state-dependent responsiveness, zero shared substrate
# --------------------------------------------------------------------------
def es_discrete(vals, probs, tau=TAU):
    """Exact ES of a discrete law: mean of the worst (1-tau) tail."""
    o = np.argsort(vals)
    v, pr = np.asarray(vals)[o], np.asarray(probs)[o]
    tail = 1.0 - tau
    acc, taken = 0.0, 0.0
    for x, q in zip(v[::-1], pr[::-1]):
        take = min(q, tail - taken)
        acc += take * x
        taken += take
        if taken >= tail - 1e-15:
            break
    return acc / tail


def es_avg_m(m, v0, v1, tau=TAU):
    """Exact ES of the average of m i.i.d. copies of V = v0 + (v1-v0)*B."""
    n = np.arange(m + 1)
    logp = (gammaln(m + 1) - gammaln(n + 1) - gammaln(m - n + 1)
            + n * np.log(PSYS) + (m - n) * np.log1p(-PSYS))
    return es_discrete(v0 + (v1 - v0) * n / m, np.exp(logp), tau)


def panel_b(K_dom=4096, reps=300_000, chunk=25_000):
    v0, v1 = MU_XI / (1 - LAM0), MU_XI / (1 - LAM1)
    ms = np.array([1, 2, 4, 8, 16, 32, 64])
    sim = []
    for m in ms:
        vals = np.empty(reps)
        for i in range(0, reps, chunk):
            r = min(chunk, reps - i)
            B = RNG.random((r, m)) < PSYS      # each domain draws its own state
            xibar = RNG.gamma(shape=K_dom, scale=MU_XI, size=(r, m)) / K_dom
            lam = np.where(B, LAM1, LAM0)
            vals[i:i + r] = (xibar / (1.0 - lam)).mean(axis=1)  # a_k == 0
        sim.append(es(vals))
    ana = np.array([es_avg_m(int(m), v0, v1) for m in ms])
    return ms, np.array(sim), ana, v0, v1, \
        v0 + (v1 - v0) * PSYS / (1 - TAU), v0 + (v1 - v0) * PSYS


# --------------------------------------------------------------------------
# Panel (c): pretext contagion -- union of technical and semantic layers
# --------------------------------------------------------------------------
def giant_fraction(K, beta, n_graphs=8):
    """Largest connected-component fraction of G(K, beta/K), averaged."""
    fr = []
    for _ in range(n_graphs):
        n_edges = RNG.poisson(beta * K / 2.0)
        if n_edges == 0:
            fr.append(1.0 / K)
            continue
        u = RNG.integers(0, K, n_edges)
        v = RNG.integers(0, K, n_edges)
        g = coo_matrix((np.ones(n_edges), (u, v)), shape=(K, K))
        _, lab = connected_components(g, directed=False)
        fr.append(np.bincount(lab).max() / K)
    return float(np.mean(fr))


def S_analytic(beta):
    if beta <= 1.0:
        return 0.0
    return brentq(lambda S: S - (1 - np.exp(-beta * S)), 1e-12, 1 - 1e-15)


def panel_c(K=4000):
    cq = 0.8                            # technical layer, subcritical on its own
    cps = np.linspace(0.0, 1.6, 17)     # semantic layer strength c'p
    sim = np.array([giant_fraction(K, cq + cp) for cp in cps])
    ana = np.array([S_analytic(cq + cp) for cp in cps])
    return cq, cps, sim, ana


# --------------------------------------------------------------------------
def main():
    fp_err = verify_fixed_point()
    Ks, a_sim, a_cf = panel_a()
    ms, b_sim, b_ana, v0, v1, b_cf_m1, b_cf_inf = panel_b()
    cq, cps, c_sim, c_ana = panel_c()

    print("=" * 78)
    print("FIXED POINT   numerical solve of L = u + lambda*B*L vs closed form")
    print("   worst relative discrepancy over 60 draws (K=200, lambda=0.6): %.2e"
          % fp_err)
    print("PANEL (a)     social multiplier   [K = %d]" % Ks[-1])
    for lam in sorted(a_sim):
        s, c = a_sim[lam][-1], a_cf[lam]
        print("   lambda=%.1f   simulated %.4f   closed form %.4f   rel.err %.2f%%"
              % (lam, s, c, 100 * abs(s - c) / c))
    print("PANEL (b)     endogenous common factor   [a_k == 0, no shared substrate]")
    print("   v0=%.4f   v1=%.4f   E[V]=%.4f   ES at m=1 (closed form) %.4f"
          % (v0, v1, b_cf_inf, b_cf_m1))
    for m, sm, an in zip(ms, b_sim, b_ana):
        print("   m=%-3d      simulated %.4f   exact %.4f   rel.err %.2f%%"
              % (m, sm, an, 100 * abs(sm - an) / an))
    print("   non-increasing in m:  simulated %s / exact %s"
          % (bool(np.all(np.diff(b_sim) <= 1e-9)),
             bool(np.all(np.diff(b_ana) <= 1e-12))))
    print("   excess at m=1: simulated %.4f   closed form %.4f"
          % (b_sim[0] - b_cf_inf, (v1 - v0) * PSYS * TAU / (1 - TAU)))
    sup = c_ana > 0
    print("PANEL (c)     pretext contagion   [cq=%.1f fixed]" % cq)
    print("   mean abs error above threshold: %.4f"
          % np.abs(c_sim[sup] - c_ana[sup]).mean())
    for cp in (0.0, 0.2, 0.4, 0.8):
        print("   c'p=%.1f -> beta_eff=%.1f   S=%.3f" % (cp, cq + cp, S_analytic(cq + cp)))
    print("=" * 78)

    # ------------------------------ figure ------------------------------
    plt.rcParams.update({
        "font.size": 9.5, "axes.titlesize": 10.5, "axes.labelsize": 9.5,
        "legend.fontsize": 8.2, "axes.grid": True, "grid.alpha": 0.35,
        "grid.linewidth": 0.6, "axes.edgecolor": "#b0b0b0",
        "figure.facecolor": "white", "savefig.facecolor": "white",
    })
    fig, axes = plt.subplots(1, 3, figsize=(16.2, 4.5))

    # (a)
    ax = axes[0]
    cols = {0.0: C_BLUE, 0.3: C_GREEN, 0.6: C_RED}
    for lam in sorted(a_sim):
        ax.plot(Ks, a_sim[lam], "o-", ms=4, lw=1.6, color=cols[lam],
                label=r"simulated  $\lambda=%.1f$" % lam)
        ax.axhline(a_cf[lam], ls="--", lw=1.0, color=cols[lam], alpha=0.9)
    ax.plot([], [], ls="--", lw=1.0, color=C_GREY,
            label="closed form  "
                  r"$\frac{1}{1-\lambda}\left(\frac{M\,p_{\mathrm{sys}}}{1-\tau}+\mu_\xi\right)$")
    ax.set_xscale("log", base=2)
    ax.set_xlabel(r"fleet size  $K$")
    ax.set_ylabel(r"$\mathrm{ES}_{0.95}$ of fleet-average harm")
    ax.set_title("Response multiplies the common shock\n"
                 r"the floor scales by $1/(1-\lambda)$, it does not move")
    ax.legend(loc="center right", framealpha=0.95)

    # (b)
    ax = axes[1]
    ax.fill_between([ms[0], ms[-1]], b_cf_inf, b_cf_m1, color=C_RED, alpha=0.07)
    ax.plot(ms, b_sim, "s", ms=5.5, color=C_PURPLE,
            label=r"simulated, no shared substrate ($a_k\equiv 0$)")
    ax.plot(ms, b_ana, "-", lw=1.6, color=C_BLUE,
            label=r"exact $\mathrm{ES}_{0.95}$ of the $m$-domain average")
    ax.axhline(b_cf_m1, ls="--", lw=1.1, color=C_RED,
               label=r"closed form at $m=1$:  $v_0+(v_1-v_0)\,p_{\mathrm{sys}}/(1-\tau)$")
    ax.axhline(b_cf_inf, ls=":", lw=1.5, color=C_GREY,
               label=r"expected loss $\mathbb{E}[V]$ (fully diversified)")
    ax.annotate("non-diversifiable excess\nwith zero shared substrate",
                xy=(2.1, (b_cf_inf + b_cf_m1) / 2), ha="left", va="center",
                fontsize=8.4, color=C_RED)
    ax.set_xscale("log", base=2)
    ax.set_xlim(ms[0], ms[-1])
    ax.set_xlabel(r"number of independent interaction domains  $m$")
    ax.set_ylabel(r"$\mathrm{ES}_{0.95}$ of fleet-average harm")
    ax.set_title("Interaction is its own common factor\n"
                 "model diversity does not help; separate environments do")
    ax.legend(loc="upper right", framealpha=0.95)

    # (c)
    ax = axes[2]
    ax.axvspan(0, 1.0 - cq, color=C_GREEN, alpha=0.08)
    ax.plot(cps, c_sim, "o", ms=4.5, color=C_RED, label="simulated giant fraction")
    ax.plot(cps, c_ana, "-", lw=1.6, color=C_BLUE,
            label=r"analytic $S=1-e^{-\beta_{\mathrm{eff}}S}$")
    ax.axvline(1.0 - cq, ls="--", lw=1.1, color="k",
               label=r"criticality  $\beta_{\mathrm{eff}}=cq+c'p=1$")
    ax.annotate("technical layer alone\nis subcritical  ($cq=0.8$)",
                xy=(0.04, 0.82), fontsize=8.4, color="#3d7a4c", va="top")
    ax.set_xlim(cps[0], cps[-1])
    ax.set_xlabel(r"semantic-layer strength  $c'p$  (addressability $\times$ acceptance)")
    ax.set_ylabel("fraction of fleet in giant outbreak")
    ax.set_title("Pretext is a second transmission layer\n"
                 "a technically safe fleet can still go supercritical")
    ax.legend(loc="lower right", framealpha=0.95)

    fig.tight_layout()
    fig.savefig("fig_t5_interaction.png", dpi=100)
    print("wrote fig_t5_interaction.png")


if __name__ == "__main__":
    main()

